Physics at a 100 TeV pp collider: beyond the Standard Model phenomena

This report summarises the physics opportunities in the search and study of physics beyond the Standard Model at a 100 TeV pp collider.

==> 02-DM/fixDM.sh <==
#!/bin/bash


file=$1

sed "s@Dark Matter@DM@g" $file > ${file}_tmp
#mv $file ${file}_old
mv ${file}_tmp $file
